Optimal Bandwidth Choice for Robust Bias Corrected Inference in Regression Discontinuity Designs

Modern empirical work in Regression Discontinuity (RD) designs often employs local polynomial estimation and inference with a mean square error (MSE) optimal bandwidth choice. This bandwidth yields an MSE-optimal RD treatment effect estimator, but is by construction invalid for inference. Robust bias corrected (RBC) inference methods are valid when using the MSE-optimal bandwidth, but we show they yield suboptimal confidence intervals in terms of coverage error. We establish valid coverage error expansions for RBC confidence interval estimators and use these results to propose new inference-optimal bandwidth choices for forming these intervals. We find that the standard MSE-optimal bandwidth for the RD point estimator is too large when the goal is to construct RBC confidence intervals with the smallest coverage error. We further optimize the constant terms behind the coverage error to derive new optimal choices for the auxiliary bandwidth required for RBC inference. Our expansions also establish that RBC inference yields higher-order refinements (relative to traditional undersmoothing) in the context of RD designs. Our main results cover sharp and sharp kink RD designs under conditional heteroskedasticity, and we discuss extensions to fuzzy and other RD designs, clustered sampling, and pre-intervention covariates adjustments. The theoretical findings are illustrated with a Monte Carlo experiment and an empirical application, and the main methodological results are available in \texttt{R} and \texttt{Stata} packages.

==> numerical/CCF_Table1.R <==
################################################################################################################################################################
### CALONICO-CATTANEO-FARRELL (2019): Optimal Bandwidth Choice for Robust Bias Corrected Inference in Regression-Discontinuity Designs.
### Table 1
################################################################################################################################################################
rm(list=ls(all=TRUE))
library(Hmisc)
setwd("...")
source("functions/CCF_functions.R")

table1 = matrix(NA,5,4)
table1[,1] = 0:4
for (p in 0:4) table1[p+1,2] = round(rho.optim(p=p,kernel="tria",plot=FALSE),3)
for (p in 0:4) table1[p+1,3] = round(rho.optim(p=p,kernel="epan",plot=FALSE),3)
for (p in 0:4) table1[p+1,4] = round(rho.optim(p=p,kernel="unif",plot=FALSE),3)
colnames(table1) = c("","Triangular","Epanechnikov","Uniform")
table_tex = latex(table1 , file = paste("CCF_Table1",".txt",sep=""), 
                    n.cgroup = c(1,3) , cgroup = c("$p$","Kernel"),
                    landscape=FALSE, center='none', col.just=rep('c',4), title='', table.env=FALSE)
  



==> numerical/CCF_Table2.R <==
################################################################################################################################################################
### CALONICO-CATTANEO-FARRELL (2019): Optimal Bandwidth Choice for Robust Bias Corrected Inference in Regression-Discontinuity Designs.
### Table 2
################################################################################################################################################################
rm(list=ls(all=TRUE))
setwd("...")
library(Hmisc)
library(Rcpp)
source("functions/CCF_rdrobust.R")
source("functions/CCF_rdbwselect.R")
source("functions/CCF_functions.R")
sourceCpp("functions/CCF_functions.cpp")

n = 500
p = 1; q = 2; deriv = 0
kernel = "tri"
sim = 5000
level=5
quant = qnorm((100-level/2)/100)
vce="hc3"
c = 0
rho.star = 0.850
w = 0.5
g.seq = seq(1/(5+2*p), 1/(3+p), length.out=10)
nseq = 10


g0.l.pop = g0.l(c);g0.r.pop = g0.r(c)
g1.l.pop = g1.l(c);g1.r.pop = g1.r(c)
g2.l.pop = g2.l(c);g2.r.pop = g2.r(c)
g3.l.pop = g3.l(c);g3.r.pop = g3.r(c)
g4.l.pop = g4.l(c);g4.r.pop = g4.r(c)
tau.pop = g0.r.pop - g0.l.pop + (gamma.r*gz0.r(c) - gamma.l*gz0.l(c))

f0.pop = fx(c)
s2.pop = sigma.y^2
C1.h = C1.fun(p,   v=0, K=k.fun);  C2.h = C2.fun(p,   v=0, K=k.fun)
C1.b = C1.fun(q,   v=2, K=k.fun);  C2.b = C2.fun(q,   v=2, K=k.fun)
C1.q = C1.fun(q+1, v=3, K=k.fun);  C2.q = C2.fun(q+1, v=3, K=k.fun)

V.IK.pop   = (s2.pop+s2.pop)/f0.pop
Vm0.IK.pop = C2.h*V.IK.pop; Vm2.IK.pop = C2.b*V.IK.pop; Vm3.IK.pop = C2.q*V.IK.pop

B.b.pop = (g3.r.pop-(-1)^(p+q+2)*g3.l.pop)/factorial(3)
D.b.pop = D.fun(q, v=2, B=B.b.pop, K=k.fun)
N.b.pop = N.fun(q, v=2, V=Vm2.IK.pop)
b.mse.pop = h.fun(N.b.pop, D.b.pop, R=0, q, v=2, n)

B.h.pop = (g2.r.pop-(-1)^(p+1)*g2.l.pop)/factorial(2);
D.h.pop = D.fun(p, v=0, B=B.h.pop, K=k.fun);
N.h.pop = N.fun(p, v=0, V=Vm0.IK.pop);

h.mse.pop = h.fun(N.h.pop, D.h.pop,    R=0, p, v=0, n)
h.cer.rot.pop = h.mse.pop*n^(-(p/((3+p)*(3+2*p))))
h.trd.pop = (h.cer.pop*n^(1/(p+3)))*n^-(quantile(g.seq,w))

nbws = 10
h.seq = b.seq = tau.us = tau.bc = se.us = se.rb = matrix(NA,sim,3*nbws)

set.seed(666)

showwhen = 1; showevery=100
for (i in 1:sim) {
  if (i==showwhen) {cat(paste("\nSimulations Completed:",i-1,"of",sim,"- N:",n,"-", Sys.time())); showwhen=showwhen+showevery}
  
  X = x.gen(n) 
  
  u.y  = u.y.rnd(n)
  u.z  = u.z.rnd(n)
  
  z.l = Z.l.fun(X,u.z)
  z.r = Z.r.fun(X,u.z)
  
  y.l = Y.l.fun(X,u.y) + gamma.l*z.l
  y.r = Y.r.fun(X,u.y) + gamma.r*z.r
  
  y = c(y.l[X<c], y.r[X>=c])
  x = c(  X[X<c],   X[X>c])
  z = c(z.l[X<c], z.r[X>=c])
  
  rdbw.out  = rdbwselect(y=y, x=x, c=c, kernel=kernel, vce=vce, scaleregul=1)
  h.mse.hat = rdbw.out$bws[1,1]
  b.mse.hat = rdbw.out$bws[1,3]
  
  eN.l <- sum(x-c>=-h.mse.hat & x<c)
  eN.r <- sum(x-c<= h.mse.hat & x>=c)
  
  h.cer.rot = h.mse.hat*n^(-(p/((3+p)*(3+2*p))))
  
  h.cer.out = rdbwselect(y=y, x=x, c=c, kernel=kernel, vce=vce, bwselect="cerdpi", tau=0.5, scaleregul=1, level=level)
  h.cer.dpi = h.cer.out$bws[1]
  b.cer.dpi = h.cer.out$bws[3]
  
  q1.rbc = h.cer.out$q.terms[1]
  q2.rbc = h.cer.out$q.terms[2]
  q3.rbc = h.cer.out$q.terms[3]
  eta.bc = h.cer.out$eta.bc
  sigma.rbc  = h.cer.out$sigma.rbc
  Q2     = abs(eta.bc^2*q2.rbc)
  H.fun  = function(W) { ( ((1-W)/W) * ((1+2*deriv)/(5+2*p)) * (4*sigma.rbc^2*quant^2)/Q2) ^ (1/(6+2*p+2*deriv)) }
  H.star = H.fun(w)
  
  h.trd.hat =  H.star*n^-quantile(g.seq,w)

  rdbwcov.out  = rdbwselect(y=y, x=x, c=c, kernel=kernel, vce=vce, scaleregul=1, covs=z)
  h.mse.hat.cov = rdbwcov.out$bws[1,1]
  b.mse.hat.cov = rdbwcov.out$bws[1,3]
  h.cer.rot.cov = h.mse.hat.cov*n^(-(p/((3+p)*(3+2*p))))
  
  h.list      = c(h.mse.pop, h.mse.hat, h.mse.hat.cov, h.cer.pop, h.cer.dpi, h.cer.rot.pop, h.cer.rot, h.cer.rot.cov, h.trd.pop, h.trd.hat)
  b.list      = c(b.mse.pop, b.mse.hat, b.mse.hat.cov, b.mse.pop, b.mse.hat, b.mse.pop,     b.mse.hat, b.mse.hat,     b.mse.pop, b.mse.hat)
  b.list.rho1 = h.list/rho.star
  b.list.rho2 = h.list
  
  h.seq[i,] = c(h.list, h.list,      h.list)
  b.seq[i,] = c(b.list, b.list.rho1, b.list.rho2)
  
  
  for (j in 1:(3*nbws)) {
    eN.l <- sum(x-c>=-h.seq[i,j] & x<c)
    eN.r <- sum(x-c<= h.seq[i,j] & x>=c)
    if (eN.l>5 & eN.r>5) {
      rd.out      = rdrobust(y=y, x=x, c=c, h=h.seq[i,j], b=b.seq[i,j], p=p, kernel=kernel, vce=vce, all = TRUE)
      tau.us[i,j] = rd.out$coef[1]
      tau.bc[i,j] = rd.out$coef[2]
      se.us[i,j]  = rd.out$se[1]
      se.rb[i,j]  = rd.out$se[3]
    }
  }
}

T.us  = (tau.us - tau.pop) / se.us
T.bc  = (tau.bc - tau.pop) / se.us
T.rb  = (tau.bc - tau.pop) / se.rb
ec.us = colMeans(1*(abs(T.us)<=quant),  na.rm = T)
ec.bc = colMeans(1*(abs(T.bc)<=quant),  na.rm = T)
ec.rb = colMeans(1*(abs(T.rb)<=quant),  na.rm = T)
il.us = colMeans(2*quant*se.us,         na.rm = T)
il.rb = colMeans(2*quant*se.rb,         na.rm = T)
h.mean= colMeans(h.seq, na.rm = T)
b.mean= colMeans(b.seq, na.rm = T)

ind.h1 = 1:nbws
ind.h2 = ind.h1 + nbws
ind.h3 = ind.h2 + nbws

table.ec = formatC(100*cbind(ec.us[ind.h1],rep(NA,10), ec.rb[ind.h1], ec.rb[ind.h2], ec.rb[ind.h3]), format = "f", digits = 1)
table.il = formatC(    cbind(il.us[ind.h1],rep(NA,10), il.rb[ind.h1], il.rb[ind.h2], il.rb[ind.h3]), format = "f", digits = 2)
table.ec[,2] = rep("",10)
table.il[,2] = rep("",10)
table.rd = cbind(table.ec, table.il)
h.list = c(h.mean[ind.h1])
b.list = c(b.mean[ind.h1])
table.bw = formatC(cbind(h.list,h.list/b.list),        format = "f", digits = 3)

out.rd = data.frame(table.bw, table.rd, row.names = NULL, stringsAsFactors = FALSE)
colnames(out.rd)= c("$h$", "$\\widehat{\\rho}$", "US", "RBC:", "$\\widehat{\\rho}$", "$\\rho^*$", "$\\rho=1$", "US", "RBC:", "$\\widehat{\\rho}$", "$\\rho^*$", "$\\rho=1$")
row.names = c("$h_{\\tt MSE}$",  "$\\widehat{h}_{\\tt MSE}$", "$\\widetilde{h}_{\\tt MSE}$" , 
              "$h_{\\tt RBC}$",  "$\\widehat{h}_{\\tt RBC}$", "$h^{\\tt rot}_{\\tt RBC}$","$\\widehat{h}^{\\tt rot}_{\\tt RBC}$", "$\\widetilde{h}^{\\tt rot}_{\\tt RBC}$",
              "$h_{\\tt TO}$", "$\\widehat{h}_{\\tt TO}$")

table_tex = latex(out.rd , file = paste("CCF_Table2",".txt",sep=""), 
                  cgroup = c("Bandwidth","Empirical Coverage", "Interval Length"), n.cgroup = c(2,5,5),   
                  n.rgroup = c(3,5,2), rowname=row.names, 
                  landscape=FALSE, center='none', col.just=rep('c',12), title='', table.env=FALSE)




==> numerical/CCF_Table3.R <==
################################################################################################################################################################
### CALONICO-CATTANEO-FARRELL (2019): Optimal Bandwidth Choice for Robust Bias Corrected Inference in Regression-Discontinuity Designs.
### Table 3
################################################################################################################################################################
rm(list=ls(all=TRUE))
setwd("...")
library(Hmisc)
library(Rcpp)
source("functions/CCF_rdrobust.R")
source("functions/CCF_rdbwselect.R")
source("functions/CCF_functions.R")
sourceCpp("functions/CCF_functions.cpp")

data = read.csv("headstart.csv")

# 1960 Census covariates
X60 = cbind(data$census1960_pop,data$census1960_pctsch1417,data$census1960_pctsch534, data$census1960_pctsch25plus,data$census1960_pop1417,data$census1960_pop534,data$census1960_pop25plus,data$census1960_pcturban,data$census1960_pctblack)

# Outcome, normalized running variable and treatment
cutoff = 59.1984
Y = data$mort_age59_related_postHS
R = data$povrate60
X = data$povrate60 - cutoff

rho.star = 0.850

out.mse1 = rdrobust(Y, X, bwselect = 'mserd')
out.mse2 = rdrobust(Y, X, bwselect = 'mserd', rho=rho.star)
out.mse3 = rdrobust(Y, X, bwselect = 'mserd', rho=1)

out.mse4 = rdrobust(Y, X, bwselect = 'mserd',               covs = X60)
out.mse5 = rdrobust(Y, X, bwselect = 'mserd', rho=rho.star, covs = X60)
out.mse6 = rdrobust(Y, X, bwselect = 'mserd', rho=1,        covs = X60)

out.cer1 = rdrobust(Y, X, bwselect = 'cerdpi')
out.cer2 = rdrobust(Y, X, bwselect = 'cerdpi', rho=rho.star)
out.cer3 = rdrobust(Y, X, bwselect = 'cerdpi', rho=1)

out.cer4 = rdrobust(Y, X, bwselect = 'cerrd')
out.cer5 = rdrobust(Y, X, bwselect = 'cerrd', rho=rho.star)
out.cer6 = rdrobust(Y, X, bwselect = 'cerrd', rho=1)

out.cer7 = rdrobust(Y, X, bwselect = 'cerrd', covs = X60)
out.cer8 = rdrobust(Y, X, bwselect = 'cerrd', rho=rho.star, covs = X60)
out.cer9 = rdrobust(Y, X, bwselect = 'cerrd', rho=1, covs = X60)

table.HS=matrix(NA,5,6)
table.HS[1,1] = round(out.mse1$coef[1],3)
table.HS[1,2] = round(out.mse1$bws[1],3)
table.HS[1,3] = round(out.mse1$bws[1]/out.mse1$bws[2],3)
table.HS[1,4] = paste("[",round(out.mse1$ci[3,1],2)," , ",round(out.mse1$ci[3,2],2),"]",sep="")
table.HS[1,5] = paste("[",round(out.mse2$ci[3,1],2)," , ",round(out.mse2$ci[3,2],2),"]",sep="")
table.HS[1,6] = paste("[",round(out.mse3$ci[3,1],2)," , ",round(out.mse3$ci[3,2],2),"]",sep="")

table.HS[2,1] = round(out.mse4$coef[1],3)
table.HS[2,2] = round(out.mse4$bws[1],3)
table.HS[2,3] = round(out.mse4$bws[1]/out.mse1$bws[2],3)
table.HS[2,4] = paste("[",round(out.mse4$ci[3,1],2)," , ",round(out.mse4$ci[3,2],2),"]",sep="")
table.HS[2,5] = paste("[",round(out.mse5$ci[3,1],2)," , ",round(out.mse5$ci[3,2],2),"]",sep="")
table.HS[2,6] = paste("[",round(out.mse6$ci[3,1],2)," , ",round(out.mse6$ci[3,2],2),"]",sep="")

table.HS[3,1] = round(out.cer1$coef[1],3)
table.HS[3,2] = round(out.cer1$bws[1],3)
table.HS[3,3] = round(out.cer1$bws[1]/out.mse1$bws[2],3)
table.HS[3,4] = paste("[",round(out.cer1$ci[3,1],2)," , ",round(out.cer1$ci[3,2],2),"]",sep="")
table.HS[3,5] = paste("[",round(out.cer2$ci[3,1],2)," , ",round(out.cer2$ci[3,2],2),"]",sep="")
table.HS[3,6] = paste("[",round(out.cer3$ci[3,1],2)," , ",round(out.cer3$ci[3,2],2),"]",sep="")

table.HS[4,1] = round(out.cer4$coef[1],3)
table.HS[4,2] = round(out.cer4$bws[1],3)
table.HS[4,3] = round(out.cer4$bws[1]/out.mse1$bws[2],3)
table.HS[4,4] = paste("[",round(out.cer4$ci[3,1],2)," , ",round(out.cer4$ci[3,2],2),"]",sep="")
table.HS[4,5] = paste("[",round(out.cer5$ci[3,1],2)," , ",round(out.cer5$ci[3,2],2),"]",sep="")
table.HS[4,6] = paste("[",round(out.cer6$ci[3,1],2)," , ",round(out.cer6$ci[3,2],2),"]",sep="")

table.HS[5,1] = round(out.cer7$coef[1],3)
table.HS[5,2] = round(out.cer7$bws[1],3)
table.HS[5,3] = round(out.cer7$bws[1]/out.mse1$bws[2],3)
table.HS[5,4] = paste("[",round(out.cer7$ci[3,1],2)," , ",round(out.cer7$ci[3,2],2),"]",sep="")
table.HS[5,5] = paste("[",round(out.cer8$ci[3,1],2)," , ",round(out.cer8$ci[3,2],2),"]",sep="")
table.HS[5,6] = paste("[",round(out.cer9$ci[3,1],2)," , ",round(out.cer9$ci[3,2],2),"]",sep="")

rownames(table.HS) = c("$\\widehat{h}_{\\tt MSE}$", "$\\widetilde{h}_{\\tt MSE}$",  "$\\widehat{h}_{\\tt RBC}$", "$\\widehat{h}^{\\tt rot}_{\\tt RBC}$", "$\\widetilde{h}^{\\tt rot}_{\\tt RBC}$" )
colnames(table.HS) = c("","$\\widehat{h}$", "$\\widehat{\\rho}$", "$\\widehat{\\rho}$", "$\\rho^*$", "$\\rho=1$" )

table1_tex = latex(table.HS, file = paste("CCF_Table3",".txt",sep=""),
                   landscape=FALSE, outer.size='scriptsize',  center='none', title='', table.env=FALSE,
                   n.rgroup=c(2,3),
                   col.just=rep('c',6), n.cgroup=c(1,2,3), cgroup=c("Point Estimate","Bandwidth", "RBC Confidence Intervals")) 







